The Foucault Pendulum: Trajectories of the Full Lagrangian

The Foucault Pendulum is a Spherical Pendulum of fixed length with two angular degrees of freedom, attached to a suspension which rotates once a day around the Earth axis at a distance essentially set by Earth radius and the geodetic latitude of the pendulum. We write the Lagrange Function in the inertial frame of the fixed Earth axis and couple it strictly to the rotating frame at which the suspension appears at rest. The Euler-Lagrange equations are a coupled system of second-order differential equations for the two coordinates of the mass projected on the local horizontal plane. These are solved numerically in a C++ program which allows to study the trajectories beyond the various standard approximations of the literature.

==> anc/FoucPend.cxx <==
/*!*****************************************************
* @file
* @brief FoucPend is a C++ class to solve the equations of motions of the Foucault Pendulum.
*
*/

#include <cstdlib>
#include <vector>
#include <cmath>
#include <iostream>
#include <iomanip>

#include "FoucPend.h"

using namespace std ;

/** Ctor given physical dimensions and location.
* @param[in] clen cord length (meters)
* @param[in] geolat geodetic latitude of pole (radians)
* @param[in] fullLag If nonzero flags reducing the full theory by not including all terms
* @param[in] geoalt geodetic altitude of pole above referenc ellipsoid (meters)
* @param[in] gravacc gravitational acceleration in meters per second squared.
* @param[in] OmegaPlanet angular speed of earth, radians per second
* @param[in] rhoPlanet semi major axis of reference ellipsoid (meters)
* @param[in] f flattening parameter of the reference ellipsoid, typically 0.0033
* @since 2023-01-30
* @author Richard J. Mathar
*/
FoucPend::FoucPend(const double clen, const double geolat,const int fullLag, const bool cone, const double geoalt,
                const double gravacc, const double OmegaPlanet, const double rhoPlanet, 
                const double f)
		: l(clen), g(gravacc), Omega(OmegaPlanet), full(fullLag), VCone(cone)
{
	/* squared eccentricity.
	* only used to obtain N*(1-e^2)+h further down; not stored.
	*/
	const double e2 = f*(2.-f) ;

	/* sine and cosine of the geodetic latitude.
	* The angle itself is not stored.
	*/
	slat = sin(geolat) ;
	clat = cos(geolat) ;

	/* distance between point on the ellipsoid to
	* Earth axis along local vertical
	*/
	const double N=rhoPlanet/sqrt(1-e2*slat*slat) ;

	Nh = N+geoalt ;
	Ne2h = N*(1-e2)+geoalt ;

	double Nhat = Nh*clat/l ;
	double R = Nh*clat ;
	Rhat = R/l ;
	NhatO2 = Nhat*Omega*Omega ;
	ghat = g/l ;
	double gbar = g-clat*R*Omega*Omega ;
	gbarhat = gbar/l ;
	cout << "# geolat " << geolat << " rad";
	cout << " l " << l ;
	cout << " Omega " << Omega ;
	cout << " Nh " << Nh ;
	cout << " Nhat " << Nhat ;
	cout << " NhatO2 " << NhatO2 ;
	cout << " Ne2h " << Ne2h ;
	cout << " full Lagr " << fullLag ;
	cout << " e2 " << e2 << endl ;

	/* also indicate in a comment where the equilibrium position
	* of centrifugal and gravitational force is in lambda and phi and x, y,z
	*/
	double phiR, lambdaR ;
	restPos(phiR,lambdaR) ;
	cout << std::setprecision(13) ;
	cout << "# rest position phi " << phiR << "rad lambda " << lambdaR << " rad" ;
	double xyzR[3] ;
	sph2Cart(phiR,lambdaR,xyzR) ;
	cout << std::setprecision(13) ;
	cout << " x 0. y " << xyzR[1] << " z " << xyzR[2] ;

	cout << endl;
} /* ctor */

/**
* Convert spherical local coordinates to Cartesian
* @param[in] phi polar angle phi [rad]
* @param[out] lambda azimut angle [rad]
*/
void FoucPend::sph2Cart(const double phi, const double lambda, double xyz[3]) const
{
	xyz[0] = l*sin(phi)*cos(lambda) ;
	xyz[1] = l*sin(phi)*sin(lambda) ;
	xyz[2] = -l*cos(phi) ;
} /* sph2Cart */

/**
* Compute the rest position in the local spherical coordinate system.
* That position is essentially the point where the centrifugal
*  force and the gravitational force are balanced so the pendulum
*  is not moving in the horizontal ref. frame
* @param[out] phi spherical angle in radians
*  In the coordinate systm where phi=0 is "down" parallel to the gravitation.
* @param[out] lambda spherical angle in radians
*/
void FoucPend::restPos(double & phi, double & lambda) const
{
	int sig ;
	if (slat >=0.)
	{
		/* suspension in northern hemisphere
		*/
		lambda = -M_PI_2 ;
		sig = -1 ;
	}
	else
	{
		/* suspension in southern hemisphere
		*/
		lambda = M_PI_2 ;
		sig = 1 ;
	}

	const double geolat = acos(clat) ;

	/* starting estimate, lowest order in Omega^2
	*/
	phi = fabs(clat*slat*(Nh-l)/g)*Omega*Omega ;

	/* solve +-(Rhat-cos(lat-+phi))*Omega^2sin(lat -+ phi)+g/l*sin(phi)=0 
	* by 3 Newton iterations
	*/
	for(int itr=0 ; itr < 3 ; itr++)
	{
		const double s=sin(geolat-sig*phi) ;
		const double c=cos(geolat-sig*phi) ;
		const double f  = sig*(Rhat - c)*s*Omega*Omega +ghat*sin(phi) ;
		const double fprime  = (-Rhat*c-s*s+c*c)*Omega*Omega +ghat*cos(phi) ;
		phi -= f/fprime ;
	}
} /* restPos */


/**
* Compute second time derivatives of the angles phi and lambda (radians).
* @param[in,out] xdot the current x and its first time derivative
* @param[in,out] ydot the current y and its first time derivative
* @param[in] deg The non-negative degree of the time derivative
*/
void FoucPend::timeDerivs(vector<double> & xdot, vector<double> & ydot, const int deg) const
{
	/* keep only the values of x and y and their first derivatives
	*/
	xdot.resize(2) ;
	ydot.resize(2) ;

	if ( deg <= 1 )
		return ;

	/* second derivatives full Lagrangian
	*/
	if ( VCone)
	{
		/* add 2nd derivatives
		*/
		cerr << "# " << __FILE__ << " " << __LINE__ << " not implemented" << endl ;
	}
	else
	{
		const double zabs = sqrt(1-xdot[0]*xdot[0]-ydot[0]*ydot[0]) ;
		const double z2 = zabs*zabs ;
		const double RO2 = Rhat*Omega*Omega ;

		/* append second derivative of x, beta[][0,1,2] for orders Omega^i 
		*/
		double beta[2][3] ;
		beta[0][0] = xdot[0]*(xdot[1]*xdot[1]+ydot[1]*ydot[1]-pow(xdot[0]*ydot[1]-ydot[0]*xdot[1],2.) 
				+ghat*z2*zabs) ;
		beta[0][1] = 2*z2*( -z2*slat*ydot[1] + ydot[0]*ydot[1]*clat*zabs) ;

		if ( (full & 2) == 0)
			beta[0][2] = xdot[0]*z2*( -z2*slat*slat + clat*(ydot[0]*slat-Rhat)*zabs) ;
		else
			/* approximation without 2nd order Omegas
			*/
			beta[0][2] = 0.0 ;

		/* append second derivative of y, beta[][0,1,2] for orders Omega^i 
		*/
		beta[1][0] = ydot[0]*(xdot[1]*xdot[1]+ydot[1]*ydot[1]-pow(xdot[0]*ydot[1]-ydot[0]*xdot[1],2.) 
				+ghat*z2*zabs) ;
		beta[1][1] = 2*z2*( z2*slat*xdot[1] + ydot[0]*xdot[1]*clat*zabs) ;
		if ( (full & 2) == 0)
			beta[1][2] = z2*z2*( -ydot[0]+Rhat*slat+2*ydot[0]*clat*clat)
				-z2*zabs*clat*( Rhat*ydot[0]+(z2-ydot[0]*ydot[0])*slat) ;
		else
			/* approximation without 2nd order Omegas
			*/
			beta[1][2] = 0.0 ;

		/* diagonal term for dot dot x
		*/
		double tmp = (ydot[0]*ydot[0]+z2)*(-beta[0][0]-beta[0][1]*Omega -beta[0][2]*Omega*Omega)  ;
		/* outer diagonal term for dot dot x
		* May be supressed by one of the approximation flags
		*/
		if ( (full & 1) == 0)
			tmp += ydot[0]*xdot[0]*(beta[1][0]+beta[1][1]*Omega +beta[1][2]*Omega*Omega) ;


		xdot.push_back(tmp/z2/z2) ;

		/* diagonal term for dot dot y
		*/
		tmp = (xdot[0]*xdot[0]+z2)*(-beta[1][0]-beta[1][1]*Omega -beta[1][2]*Omega*Omega) ;
		/* outer diagonal term for dot dot y
		* May be supressed by one of the approximation flags
		*/
		if ( (full & 1) == 0)
			tmp += ydot[0]*xdot[0]*(beta[0][0]+beta[0][1]*Omega +beta[0][2]*Omega*Omega)  ;
		ydot.push_back(tmp/z2/z2) ;
	}

	if ( deg <= 2 )
		return ;

	/* higher derivatives not implemented
	*/
	cerr << "# " << __FILE__ << " " << __LINE__ << " not implemented" << endl ;

} /* timeDerivs */

/**
* One step forward in the trajectory with a predictor-only method.
* @param[in]  deltaT the step widht in units of seconds
* @param[in,out] xdot the x and its time derivatives
* @param[in,out] ydot the y and its time derivatives
* @param[in] deg the degree of the derivatives to be taken into account. In the range 2 to 4.
*/
void FoucPend::stepPred(const double deltaT, vector<double> &xdot, vector<double>&ydot, 
	const int deg) const
{
	/* assuming xdot[0,1] and ydot[0,1] are given coordinates (scaled with l)
	* and first derivatives, compute the higher derivatives xdot[2,...] and ydot[2,...]
	*/
	timeDerivs(xdot,ydot, deg) ;

	/* now given the 2nd and higher order derivatives xdot[2..deg] and ydot[2..deg]
	* use a simple taylor expansion to move by one dT step into the future
	* by updating the xdot[0..1] and ydot[0..1] positions and first derivatives.
	* phi = phi0+dT*phi'+dT^2/2*phi''+dT^3/6*phi'''+...
	* phi' = phi'0+dT*phi''+dT^2/2*phi'''+dT^3/6*phi''''+...
	* lam = lambda0+dT*lam'+dT^2/2*lam''+dT^3/6*lam'''+...
	* lam' = lam'0+dT*lam''+dT^2/2*lam'''+dT^3/6*lam''''+...
	*/
	if ( deg >=1 )
	{
		xdot[0] += deltaT*xdot[1] ;
		ydot[0] += deltaT*ydot[1] ;
	}
	if ( deg >=2 )
	{
		xdot[0] += pow(deltaT,2.)*xdot[2]/2. ;
		xdot[1] += deltaT*xdot[2] ;
		ydot[0] += pow(deltaT,2.)*ydot[2]/2. ;
		ydot[1] += deltaT*ydot[2] ;
	}
	if ( deg >=3 )
	{
		xdot[0] += pow(deltaT,3.)*xdot[3]/6. ;
		xdot[1] += pow(deltaT,2.)*xdot[3]/2. ;
		ydot[0] += pow(deltaT,3.)*ydot[3]/6. ;
		ydot[1] += pow(deltaT,2.)*ydot[3]/2. ;
	}
	if ( deg >=4 )
	{
		xdot[0] += pow(deltaT,4.)*xdot[4]/24. ;
		xdot[1] += pow(deltaT,3.)*xdot[4]/6. ;
		ydot[0] += pow(deltaT,4.)*ydot[4]/24. ;
		ydot[1] += pow(deltaT,3.)*ydot[4]/6. ;
	}
	if ( deg >=5 )
	{
		xdot[0] += pow(deltaT,5.)*xdot[5]/120. ;
		xdot[1] += pow(deltaT,4.)*xdot[5]/24. ;
		ydot[0] += pow(deltaT,5.)*ydot[5]/120. ;
		ydot[1] += pow(deltaT,4.)*ydot[5]/24. ;
	}
	if ( deg >=6 )
	{
		xdot[0] += pow(deltaT,6.)*xdot[6]/720. ;
		xdot[1] += pow(deltaT,5.)*xdot[6]/120. ;
		ydot[0] += pow(deltaT,6.)*ydot[6]/720. ;
		ydot[1] += pow(deltaT,5.)*ydot[6]/120. ;
	}
	if ( deg >=7 )
		cerr << "# " << __FILE__ << " " << __LINE__ << " not implemented" << endl ;

} /* stepPred */

/**
* One step forward in the trajectory with a predictor-only method.
* This uses a Runge-Kutta-Nystrom variant of the classical RK for 2nd order explicit DGs
* @param[in]  deltaT the step widht in units of seconds
* @param[in,out] xdot the x and its time derivatives
* @param[in,out] ydot the y and its time derivatives
* @param[in] deg the order of the RKN method in the range 4 to 5.
*/
void FoucPend::stepPredRK(const double deltaT, vector<double> &xdot, vector<double>&ydot, 
	const int deg) const
{
	if ( deg == 4 )
	{
		/* classical RK4 Runge-Kutta-Nystrom for systems of 2nd order, algorithm 11.4
		* of the Engeln-Mullges book (in German)
		*/
		/* assuming xdot[0,1] and ydot[0,1] are given coordinates (scaled with l)
		* and first derivatives, compute the higher derivatives xdot[2,...] and ydot[2,...]
		*/
		timeDerivs(xdot,ydot, 2) ;
	
		/* pred[0] at xi, pred[1] at xi+h/2, pred[2] at xi+h
		/* pred[][0] for x, pred[][1] for y
		/* pred[][][0] first predictor
		*/
		double pred[2][4] ;
		pred[0][0] = deltaT*xdot[2] ;
		pred[0][1] = deltaT*ydot[2] ;
		vector<double> xdoth ;
		xdoth.push_back( xdot[0]+deltaT/2*xdot[1] +deltaT*deltaT/8.*xdot[2]) ;
		xdoth.push_back( xdot[1]+ pred[0][0]/2.) ;
		vector<double> ydoth ;
		ydoth.push_back( ydot[0]+deltaT/2*ydot[1] +deltaT*deltaT/8.*ydot[2]) ;
		ydoth.push_back( ydot[1]+ pred[0][1]/2.) ;
	
		timeDerivs(xdoth,ydoth, 2) ;
		pred[1][0] = deltaT*xdoth[2] ;
		pred[1][1] = deltaT*ydoth[2] ;
	
		vector<double> xdoth2 ;
		xdoth2.push_back( xdot[0]+deltaT/2*xdot[1] +deltaT*deltaT/8.*xdot[2]) ;
		xdoth2.push_back( xdot[1]+ pred[1][0]/2.) ;
		vector<double> ydoth2 ;
		ydoth2.push_back( ydot[0]+deltaT/2*ydot[1] +deltaT*deltaT/8.*ydot[2]) ;
		ydoth2.push_back( ydot[1]+ pred[1][1]/2.) ;
		timeDerivs(xdoth2,ydoth2, 2) ;
		pred[2][0] = deltaT*xdoth2[2] ;
		pred[2][1] = deltaT*ydoth2[2] ;
	
		vector<double> xdotf ;
		xdotf.push_back( xdot[0]+deltaT*xdot[1] +deltaT/2.*pred[2][0]) ;
		xdotf.push_back( xdot[1]+ pred[2][0]) ;
		vector<double> ydotf ;
		ydotf.push_back( ydot[0]+deltaT*ydot[1] +deltaT/2.*pred[2][1]) ;
		ydotf.push_back( ydot[1]+ pred[2][1]) ;
		timeDerivs(xdotf,ydotf, 2) ;
		pred[3][0] = deltaT*xdotf[2] ;
		pred[3][1] = deltaT*ydotf[2] ;
	
		xdot[0] += deltaT*xdot[1] + deltaT/6.*( pred[0][0] + pred[1][0]+ pred[2][0]) ;
		xdot[1] += 1/6.*( pred[0][0] + 2.*pred[1][0]+ 2.*pred[2][0]+pred[3][0]) ;
		ydot[0] += deltaT*ydot[1] + deltaT/6.*( pred[0][1] + pred[1][1]+ pred[2][1]) ;
		ydot[1] += 1/6.*( pred[0][1] + 2.*pred[1][1]+ 2.*pred[2][1]+pred[3][1]) ;
	}
	else if ( deg ==5 )
	{
		/* Fehlberg table 7 in the NASA technical report 432, RKN-G-5(6)-8
		* Which means a Runge-Kutta-Nystrom-generalized (i.e. second derivative)
		* with 5 orders embedded in a 6-th order evaluation with 8 stages.
		*/
		const int stages =8 ;
		/* weights for the values of x and y
		*/
		static const double alpha[stages+1] ={0, 4./15, 2./5., 3./5., 9./10., 3./4., 2./7., 1.,1.} ;
		static const double beta[stages+1][stages+1] ={
			{},
			{4./15.},
			{1./10.,3./10.},
			{3./20.,0.,9./20.},
			{9./40., 0, 0, 27./40.},
			{11./48., 0,0,5./8,-5./48.},
			{27112./194481., 0 ,0,56450./64827., 80000/194481.,-24544./21609.},
			{-26033./41796., 0., 0., -236575/38313., -14500./10449.,275936./45279.,228095./73788.},
			{7./81., 0., 0., 0.,-250./3483.,160./351., 2401./5590., 1./10.}
			};
		/* weights for the values of x' and y'
		*/
		static const double gamma[stages+1][stages+1] ={
			{},
			{8./225.},
			{1./25.,1./25.},
			{9./160., 81./800., 9./400.},
			{81./640., 0., 729./3200., 81./1600.},
			{11283./88064., 0, 3159./88064., 7275./44032., -33./688.},
			{6250./194481., 0,0,0, -3400./194481., 1696./64827.},
			{-6706./45279.,0,0,0,1047925./1946997., -147544./196209., 1615873./1874886.},
			{31./360., 0,0,0,0,64./585., 2401./7800., -1./300.}
			};

		/* mixing coefficients for x, eq (115),116), same as last row in gamma
		* chat4=c4=gamma84, chat5=c5=gamma85, chat6=c6=gamma86, chat7=0, chat8=c7=gamma87
		*/
		static const double chat[stages+1] ={31./360.,0,0,0,0,64./585.,2401./7800.,0,-1./300.}; 

		/* mixing coefficients for x'
		*/
		static const double cdot[stages+1] ={7./81., 0., 0., 0.,-250./3483.,160./351., 2401./5590., 1./10.,0.};

		/* pred[0] for x, pred[1] for y. pred[][stage] for the stages
		*/
		double pred[2][stages+1] ;

		/* stage 0 feeding the IVP; second derivatives at start of interval
		*/
		timeDerivs(xdot,ydot, 2) ;
		pred[0][0] =xdot[2] ;
		pred[1][0] =ydot[2] ;
		/* eq 28
		*/
		for(int stage =1 ; stage <= stages ; stage++)
		{
			vector<double> xpred ;
			/* x predictor at that stage eq 28
			*/
			double tmp = xdot[0] + xdot[1]*alpha[stage]*deltaT ;
			for(int lambda=0 ; lambda < stage; lambda++)
				tmp += deltaT*deltaT*gamma[stage][lambda]*pred[0][lambda] ;
			xpred.push_back( tmp) ;

			/* x' predictor at that stage eq 28
			*/
			tmp = xdot[1] ;
			for(int lambda=0 ; lambda < stage; lambda++)
				tmp += deltaT*beta[stage][lambda]*pred[0][lambda] ;
			xpred.push_back( tmp) ;

			vector<double> ypred ;
			/* y predictor at that stage eq 28
			*/
			tmp = ydot[0] + ydot[1]*alpha[stage]*deltaT ;
			for(int lambda=0 ; lambda < stage; lambda++)
				tmp += deltaT*deltaT*gamma[stage][lambda]*pred[1][lambda] ;
			ypred.push_back( tmp) ;

			/* y' predictor at that stage eq 28
			*/
			tmp = ydot[1] ;
			for(int lambda=0 ; lambda < stage; lambda++)
				tmp += deltaT*beta[stage][lambda]*pred[1][lambda] ;
			ypred.push_back( tmp) ;

			/* evaluate new second derivatives at the predictor value
			* and store them
			*/
			timeDerivs(xpred,ypred, 2) ;
			pred[0][stage] = xpred[2] ;
			pred[1][stage] = ypred[2] ;
		}

		/* eq 29
		*/
		xdot[0] += deltaT*xdot[1] ;
		ydot[0] += deltaT*ydot[1] ;
		for(int stage =0 ; stage <= stages ; stage++)
		{
			xdot[0] += deltaT*deltaT*chat[stage]*pred[0][stage] ;
			xdot[1] += deltaT*cdot[stage]*pred[0][stage] ;
			ydot[0] += deltaT*deltaT*chat[stage]*pred[1][stage] ;
			ydot[1] += deltaT*cdot[stage]*pred[1][stage] ;
		}
	}
	else if ( deg ==6 )
	{
		/* Fehlberg table 7 in the NASA technical report 432, RKN-G-6(7)
		* Which means a Runge-Kutta-Nystrom-generalized (i.e. second derivative)
		* with 6 orders embedded in a 7-th order evaluation with 10 stages.
		*/
		const int stages =10 ;
		/* weights for the values of x and y
		*/
		static const double alpha[stages+1] =
			{0., 0.10185185185185185185185185185185,
			0.15277777777777777777777777777778,
			0.22916666666666666666666666666667,
			0.625,
			0.375,
			0.66666666666666666666666666666667,
			0.16666666666666666666666666666667,
			0.97037314832177011063191449465592,
			1,
			1} ;

		static const double beta[stages+1][stages+1] ={
			{},
			{0.10185185185185185185185185185185},
			{0.38194444444444444444444444444444e-1, 0.11458833333333333333333333333333},
			{0.57291666666666666666666666666667e-1, 0, 0.171875},
			{0.81869834710743801652892561983471, 0, -0.31379132231404958677685950413223e1,
				0.29442148760330578512396694214876e1},
			{0.78409090909090909090909090909091e-1, 0, 0, 0.29066985645933014354066985645933,
				0.59210526315789473684210526315789e-2},
			{0.89637111859334081556303778526001e-1, 0, 0, 0.20414673046251993620414673046252, 
				0.14243014944769330734243014944769, 0.23045267489711934156378600823045},
			{0.10180041152263374485596707818930, 0, 0, 0, -0.31604938271604938271604938271605,
				0.14579659024103468547912992357437, 0.23511904761904761904761904761905},
			{-0.16746873130588455834971263869845e1, 0, 0, -0.78716193268293956927272248512526e1,
				0.53924880763160586316973727446928e1, -0.15448282105008430450113021691446e1,
				-0.32555460065369958589440586873101e1, 0.99245659289317916591142538446550e1},
			{-0.34703198562189991428634815033844e1, 0, 0, -0.15938792782884673788823685509672e2,
				0.11404863801986940109108344617441e2, -0.34698562868578472962336158110987e1,
				-0.74043819346894872049120079607603e1, 0.19941980772362036997897885025319e2,
				-0.63493713698019674173438857844779e-1},
			{0.53710681696188942565754159957059e-1, 0, 0, 0, 0, 0.21516847168246719445491147392647,
				0.34207435392349983829712168876606, 0.22650729089707197573589454446475,
				0.30472907521849356793365990503756, -0.14218987341772151898734177215190}
			};
		/* weights for the values of x' and y'
		*/
		static const double gamma[stages+1][stages+1] ={
			{},
			{0.51868998628257887517146776406036e-2},
			{0.58352623456790123456790123456790e-2, 0.58352623456790123456790123456790e-2},
			{0.13129340277777777777777777777778e-1, 0, 0.13129340277777777777777777777778e-1},
			{0.17755681818181818181818181818182e-1, 0, 0, 0.17755681818181818181818181818182},
			{0.19257489669421487603305785123967e-1, 0, 0.40285268291200777831793874574623e-1,
				0.10349608525445846020008699434537e-1, 0.42013351393188854489164086687307e-3},
			{0.50150891632373113854595336076818e-1, 0, 0, 0.12832080200501253132832080200501,
				0.14277669482347844920944336149015e-1, 0.29472859102488732118361747991378e-1},
			{0.10084019204389574759945130315501e-1, 0, 0, 0, -0.20329218106995884773662551440329e-1,
				0.89555163629237703311777385851460e-2, 0.15178571428571428571428571428571e-1},
			{0.58788608928240748733225234592929e-1, 0, -0.68167418196165528792823095885550,
				0, 0, 0.39049081248066910635460201662578e-1, 0.13202858101777483299456820865647,
				0.92261993425952482280294445343764},
			{0.84356399126286632857568756095560e-1, 0, -0.13999437419511294662384532710268e1, 0, 0,
				0, 0.15182217068949492865241002704702, 0.16612294394931082916619413173874e1,
				0.25357326422396130665331704968283e-2},
			{0.53595659842036653630856529407254e-1, 0, 0, 0, 0, 0.13393181352957964677413293047098,
				0.11449729305181632233053748356721, 0.18915603352979407729184141673934,
				0.79150409147660666995755819490274e-2, 0.90415913200723327305605786618445e-3}
			};

		/* mixing coefficients for x, eq (88), same as last row in gamma
		* chat4=c4=gamma84, chat5=c5=gamma85, chat6=c6=gamma86, chat7=0, chat8=c7=gamma87
		*/
		static const double chat[stages+1] ={0.53595659842036653630856529407254e-1, 0, 0, 0, 0, 
			0.13393181352957964677413293047098, 0.11449729305181632233053748356721, 
			0.18915603352979407729184141673934, 0.79150409147660666995755819490274e-2, 
			0.90415913200723327305605786618445e-3} ;

		/* mixing coefficients for x'
		*/
		static const double cdot[stages+1] = {0.53710681696188942565754159957059e-1, 0, 0, 0, 0, 
			0.21516847168246719445491147392647, 0.34207435392349983829712168876606, 
			0.22650729089707197573589454446475, 0.30472907521849356793365990503756, 
			-0.14218987341772151898734177215190,0 } ;

		/* pred[0] for x, pred[1] for y. pred[][stage] for the stages
		*/
		double pred[2][stages+1] ;

		/* stage 0 feeding the IVP; second derivatives at start of interval
		*/
		timeDerivs(xdot,ydot, 2) ;
		pred[0][0] =xdot[2] ;
		pred[1][0] =ydot[2] ;
		/* eq 28
		*/
		for(int stage =1 ; stage <= stages ; stage++)
		{
			vector<double> xpred ;
			/* x predictor at that stage eq 28
			*/
			double tmp = xdot[0] + xdot[1]*alpha[stage]*deltaT ;
			for(int lambda=0 ; lambda < stage; lambda++)
				tmp += deltaT*deltaT*gamma[stage][lambda]*pred[0][lambda] ;
			xpred.push_back( tmp) ;

			/* x' predictor at that stage eq 28
			*/
			tmp = xdot[1] ;
			for(int lambda=0 ; lambda < stage; lambda++)
				tmp += deltaT*beta[stage][lambda]*pred[0][lambda] ;
			xpred.push_back( tmp) ;

			vector<double> ypred ;
			/* y predictor at that stage eq 28
			*/
			tmp = ydot[0] + ydot[1]*alpha[stage]*deltaT ;
			for(int lambda=0 ; lambda < stage; lambda++)
				tmp += deltaT*deltaT*gamma[stage][lambda]*pred[1][lambda] ;
			ypred.push_back( tmp) ;

			/* y' predictor at that stage eq 28
			*/
			tmp = ydot[1] ;
			for(int lambda=0 ; lambda < stage; lambda++)
				tmp += deltaT*beta[stage][lambda]*pred[1][lambda] ;
			ypred.push_back( tmp) ;

			/* evaluate new second derivatives at the predictor value
			* and store them
			*/
			timeDerivs(xpred,ypred, 2) ;
			pred[0][stage] = xpred[2] ;
			pred[1][stage] = ypred[2] ;
		}

		/* eq 29
		*/
		xdot[0] += deltaT*xdot[1] ;
		ydot[0] += deltaT*ydot[1] ;
		for(int stage =0 ; stage <= stages ; stage++)
		{
			xdot[0] += deltaT*deltaT*chat[stage]*pred[0][stage] ;
			xdot[1] += deltaT*cdot[stage]*pred[0][stage] ;
			ydot[0] += deltaT*deltaT*chat[stage]*pred[1][stage] ;
			ydot[1] += deltaT*cdot[stage]*pred[1][stage] ;
		}
	}
	else
	{
		/* wrong deg parameter
		*/
		cerr << "# " << __FILE__ << " " << __LINE__ << " not implemented" << endl ;
	}

} /* stepPredRK */

/** Tabulate the trajectory 
* @param[in] xStart direction and start veloctity along East
* @param[in] yStart direction and start velocity along North
* @param[in] durat total duration of the observed trajectory
* @param[in] Nsampl subsampling parameter: only each Nsampl'th step is reported to sout
* @param[in] deg Degree predictor method
* @param[in] rk RK-Method
*/
void FoucPend::tableTraject(double xStart[2], double yStart[2], 
	double durat, double deltaT, int Nsampl, int deg,int rk) const
{
	/* one step: duration in seconds
	*/
	cout << "# delta T " << deltaT << endl ;
	vector<double>xdot(2) ;
	vector<double>ydot(2) ;
	xdot[0] = xStart[0] ;
	xdot[1] = xStart[1] ;

	ydot[0] = yStart[0] ;
	ydot[1] = yStart[1] ;

	/* three values of x*xdot+y*ydot recorded in the past which allows
	* some interpolation of the trajectory with a parabola.
	* Stores the x[0]*x[1]+y[0]*y[1] which is -z[0]*z[1]
	*/
	double zz[3] ;

#ifdef FOUC_PEND_PER_BY_Z
	/* the preprocessor variable flags whether the period
	* is calculated by successive transitions of zdot=0 or xdot=0.
	* Because zdot=0 is reached 4 times per period but xdot=0 only
	* twice, the more complicated choice is not useful.
	* Stack of 4 recent transition through z dot=0,
	* which means one period.
	*/ 
	double Transit[4]={0.,0.,0.,0} ;
	int sransit[4] ={-1,-1,-1,-1};
#else
	/* stack of 2 recent transition through x dot=0,
	* which means one period.
	*/ 
	double Transit[2]={0.,0.} ;
	int sransit[2] ={-1,-1};
#endif

	/* step through the trajectory in time steps of deltaT.
	* s counts the number of steps taken so far. Tracking these 
	* allows to skip intermediate results for various levels of verbosity
	*/
	int s=0 ;
	int zzero =0 ;
	for(double T=0. ; T < durat ; T+= deltaT, s++)
	{
		if ( s % Nsampl == 0 )
			/* print current position to standard output
			*/
			snapshot(xdot,ydot,T) ;

		/* calculate and update new x and y projections for that deltaT
		*/
		if ( rk)
			stepPredRK(deltaT, xdot, ydot, rk) ;
		else
			stepPred(deltaT, xdot, ydot, deg) ;

		/* backup old history of zdot=0 or xdot=0 snapshots
		*/
		zz[0] = zz[1] ;
		zz[1] = zz[2] ;
		double thisz = -sqrt(1.-xdot[0]*xdot[0]-ydot[0]*ydot[0]) ;
#ifdef FOUC_PEND_PER_BY_Z
		/* Because the local coordinates and first derivatives
		* are orthogonal, x*xdot+y*ydot +z*zdot=0, which
		* one may solve for zdot= as follows
		*/
		zz[2] = (xdot[0]*xdot[1]+ydot[0]*ydot[1])/thisz ;
#else
		/* It's less hassle just to trigger on xdot=0,
		* because there are merely 2 of these per period,
		* at the turning points. One might equivalently
		* also trigger at ydot[1]=0, which will lead to
		* slightly different time stamps because the x-y-track 
		* has some Lissajou-type of ellipticity. We assume that
		* nevertheless the periods (time differences) will be the
		* same for x and y.
		*/
		zz[2] = xdot[1] ;
#endif
		/* check wther a sign change of this value occurred
		*/
		if ( zz[1]*zz[2] < 0.0 && s>=3)
		{
			/* try to find the approximate time where the value was zero
			* quadratic interpolation zz=alpha0+alpha1*t+alpha2*t^2
			*/
			double al[3] ;
			al[0] = zz[2] ;
			al[2] = (al[0]+zz[0])/2.-zz[1] ;
			al[1] = (3.*al[0]+zz[0]-4.*zz[1])/2. ;
			/* t^2+alpha1*t+alph0=0
			*/
			al[0] /= al[2] ;
			al[1] /= al[2] ;
			/* the +- sign in front of the squre root is
			* not necessarily the correct one, but
			* heurstically it is.
			*/
			double tloc = -0.5*al[1]+sqrt(0.25*al[1]*al[1]-al[0]) ;
			/* write a comment line for each approximate time
			* where the first time derivative of z is zero.
			* There are 4 of these per period...
			*/
			if ( tloc <= 0.  && tloc >= -1.0)
			{
				/* estimated time of the z dot =0 transit
				*/
				const double thisT = deltaT*(s+1.+tloc) ;

				cout << "# P " << zzero << " " << thisT << " s "  ;
#ifdef FOUC_PEND_PER_BY_Z
				/* typically 4 transits are one period.
				* (thisT-Transit[0])/(s-sransit[0]) is
				* the slope of the plot of transits over the
				* indices, multiply by 4 to get the period
				* and invert for the frequency. The quarter-
				* periods are not of even length, so write this
				* only if zzero-sransit is a multiple of 4
				*/
				if ( (zzero-sransit[0]) % 4 == 0 )
					cout << (zzero-sransit[0])/4/(thisT-Transit[0]) << " Hz " << thisz ;
				else if ( (zzero-sransit[1]) % 4 == 0 )
					cout << (zzero-sransit[1])/4/(thisT-Transit[1]) << " Hz " << thisz ;
				cout << endl ;
				/* backup up old transits
				*/
				for(int i=0 ; i < 3 ; i++)
				{
					sransit[i] = sransit[i+1] ;
					Transit[i] = Transit[i+1] ;
				}
				sransit[3] = zzero ;
				Transit[3] = thisT ;
#else
				/* typically 2 transits are one period.
				* (thisT-Transit[0])/(s-sransit[0]) is
				* the slope of the plot of transits over the
				* indices, multiply by 2 to get the period
				* and invert for the frequency. The half--
				* periods are not of even length, so write this
				* only if zzero-sransit is a multiple of 2
				*/
				if ( (zzero-sransit[0]) % 2 == 0 )
					cout << (zzero-sransit[0])/2/(thisT-Transit[0]) << " Hz " << thisz ;
				else if ( (zzero-sransit[1]) % 2 == 0 )
					cout << (zzero-sransit[1])/2/(thisT-Transit[1]) << " Hz " << thisz ;
				cout << endl ;
				/* backup up old transits
				*/
				sransit[0] = sransit[1] ;
				Transit[0] = Transit[1] ;
				sransit[1] = zzero ;
				Transit[1] = thisT ;
#endif
			}
			zzero++ ;
		}
	}
} /* tableTraject */

/** Print the current position to standart output
* The output contains the following blank-separated fields:
* - time in seconds
* - x: east component of mass in horizontal coordinate system in meters
* - y: north component of mass in horizontal coordinate system in meters
* - z: up component of mass in horizontal coordinate system in meters.
* - X: equatorial x coordinate in inertial earth centered cordinate system in meters
* - Y: equatorial y coordinate in inertial earth centered cordinate system in meters
* - Z: polar z coordinate in inertial earh centered coordinate system in meters.
* - inclination angle phi in horizontal coordinate system in degrees
* - azimuth angle lambda (E=0, N=90) in horizontal coordinate system in degrees
* - velocity in local horizontal coordinate system
* @param[in] phidot phidot[0] the angle phi in radians and phidot[1,2..] the higher time derivatives
* @param[in] ydot ydot[0] the angle lambda in radians and ydot[1,2..] the higher time derivatives
* @param[in] T the time in units of seconds since start of the trajectory
*/
void FoucPend::snapshot(const vector<double> &xdot, const vector<double>&ydot, const double T) const
{
	/* cartesian coordinates in horizontal system, centered as suspension
	* xydot[] are scaled by length of the pendulum  so recover these by multiplication with l
	*/
	double x[3] ;
	x[0] = l*xdot[0] ;
	x[1] = l*ydot[0] ;
	x[2] = -l*sqrt(1.-xdot[0]*xdot[0]-ydot[0]*ydot[0]) ;

	/* sine and cosine of earth rotation angle of the suspension
	*/
	const double sOmega = sin(Omega*T) ;
	const double cOmega = cos(Omega*T) ;

	/* 3 cartesian coordinates of suspension in inertial coordinate system
	*/
	double Xs[3] ;
	Xs[0] = Nh*clat*cOmega ;
	Xs[1] = Nh*clat*sOmega ;
	Xs[2] = Ne2h*slat ;

	/* 3x3 matrix that rotates the co-rotating horizontal system to the intertial system
	*/
	double R[3][3] ;
	R[0][0] = -sOmega ;
	R[0][1] = -slat*cOmega ;
	R[0][2] = clat*cOmega ;
	R[1][0] = cOmega ;
	R[1][1] = -slat*sOmega ;
	R[1][2] = clat*sOmega ;
	R[2][0] = 0. ;
	R[2][1] = clat ;
	R[2][2] = slat ;

	/* 3 cartesian components of the mass in the inertial system
	*/
	double X[3] ;
	for(int i=0 ; i < 3 ; i++)
		X[i] = Xs[i] + R[i][0]*x[0] + R[i][1]*x[1] +R[i][2]*x[2] ;

	/* typical gnuplot if this output went to file "tmp":
	*  splot "tmp" every ::1::300 using 3:4:5, "tmp" every ::1200::1500 using 3:4:5
	*/
	cout << std::setprecision(13) ;
	cout << T ;
	cout << " " << x[0] << " " << x[1] << " " << x[2]  ;
	cout << " " << X[0] << " " << X[1] << " " << X[2] ;

	/* azimuth angle, in degrees, where x=l*sinphi*coslambda, y=l*sinphi*sinlambda
	*/
	double lambda = atan2(x[1],x[0])*180./M_PI ;
	/* inclination angle phi, in degrees, where z=-l*cosphi
	*/
	double incl = acos(-x[2]/l) *180.0/M_PI ;
	cout << " " << incl << " " << lambda  ;

	/* xdot^2+ydot^2+zdot^2 with z= -sqrt(l^2-x^2-y^2), so 
	* zdot = -1/2/sqrt(l^2-x^2-y^2)*(-2*x*xdot-2*y*ydot)
	* =1/sqrt(l^2-x^2-y^2)*(x*xdot+y*ydot) and x*xdot+y*ydot+z*zdot=0.
	*/
	const double zdot = -(xdot[0]*xdot[1]+ydot[0]*ydot[1])/x[2] ;
	const double vel = sqrt(xdot[1]*xdot[1]+ydot[1]*ydot[1]+zdot*zdot) ; ;
	cout << " " << vel ;
	
		
	cout << endl ;
} /* snapshot */

/** Compute energy without the mass factor.
* @param[in] phidot phidot[0] the angle phi in radians and phidot[1,2..] its higher time derivatives
* @param[in] ydot ydot[0] the angle lambda in radians and ydot[1,2..] the higher time derivatives
* @param[in] localK If true compute kinetic energy in the rotating horizontal frame, otherwise
*                   in the intertial frame.
* @param[in] redu If true subtract the large time-independent contribution of the motion of the suspension
*/
double FoucPend::E(const vector<double> &phidot, const vector<double>&lamdot, 
	const bool localK, const bool redu) const
{
	/* kinetic energy K without mass factor m but with factor 1/2 */
	double energ=0.0 ;
	if ( localK)
	{
		/* 1/2(xdot^2+ydot^2+zdot^2) = l^2*(sin^2phi*ydot^2+phidot^2)/2
		* kinetic energy term measured with origin at the suspension
		*/
		energ = 0.5*l*l*( pow(sin(phidot[0])*lamdot[1],2.) +pow(phidot[1],2.) ) ;
	}
	else
	{
		/* 1/2(Xdot^2+Ydot^2+Zdot^2)	 = (1/2)*sum alpha_i*Omega^i i=0..2
		*/
#if 1
		for (int i=0 ; i <= 2 ; i++)
		{
			energ += alpha(phidot,lamdot,i) *pow(Omega,i)/2. ;
		}
#else
		energ += alpha(phidot,lamdot,0) /2. ;
		energ += alpha(phidot,lamdot,1) /2. ;
		energ += alpha(phidot,lamdot,2) /2. ;
#endif
	}
		
	
	/* add (negative) potential energy -(m)*g*l*cos(phi) without the mass factor
	* Start with the locally homogeneous potential
	*/
	double Venerg = -g*l*cos(phidot[0]) ;
	if ( VCone)
		/* if requested consider also the "cone" symmetrizd additional term
		*/
		Venerg += 0.5*g*pow(l*sin(phidot[0])*cos(lamdot[0]),2.)/Nh ;


	energ += Venerg ;
	/* if reduced flag is set, subtract the large time independent part of X_s dot^2
	*/
	if ( redu)
		energ -= pow(Nh*clat*Omega,2.)/2. ;
	return energ ;
} /* E */

/** compute coefficient alpha_i in front of Omega^i in the kinetic energy without mass factor. 
* @param[in] phidot phidot[0] the angle phi in radians and phidot[1,2..] the higher time derivatives
* @param[in] lamdot lamdot[0] the angle lambda in radians and lamdot[1,2..] the higher time derivatives
* @param[in] i the index in the range 0 to 2.
*/
double FoucPend::alpha(const vector<double> &phidot, const vector<double>&lamdot, const int i) const
{
	const double sp = sin(phidot[0]) ;
	const double cp = cos(phidot[0]) ;
	const double sl = sin(lamdot[0]) ;
	const double cl = cos(lamdot[0]) ;
	double coef ;
	switch(i)
	{
	case 0:
		return l*l*(phidot[1]*phidot[1]+sp*sp*lamdot[1]*lamdot[1]) ;
	case 1:
		coef= 2*Nh*clat*l*(phidot[1]*cp*cl-lamdot[1]*sp*sl) ;
		if ( full)
			coef += 2*l*l*( sp*lamdot[1]*( slat*sp+clat*cp*sl)
				-clat*phidot[1]*cl) ;
		return coef ;
	case 2:
		if ( full)
			coef = pow(Nh*clat-l*(clat*cp+slat*sp*sl),2.)+ pow(l*sp*cl,2.) ;
		else
		{
			coef = Nh*clat-2.*l*(clat*cp+slat*sp*sl) ;
			coef *= Nh*clat ;
		}
		return coef ;
	default :
		return 0. ;
	}
} /* alpha */


==> anc/FoucPend.h <==
#pragma once

#include <vector>
/*!*********************************************
* @file
* @brief Declarations of the member functions of the FoucPend class.
*/


/** conversion factors of degrees to radians, pi/180
*/
#define D2R 57.2957795130823208767981548

/*!******************************************
* @brief FoucPend solves the coupled equations of motions for a Foucault Pendulum
* @since 2023-01-30
* @author Richard J. Mathar
*/
class FoucPend {
public:
	/** acceleration in meters per second squared due to (static) gravitation.
	*/
	double g ;


	/** WGS84 nominal angular earth rotation speed in radins per seconds
	* Essentiall 2*pi per siderial day.
	*/
	double Omega ;


	/** distance N+h of suspension to earth axis along local plumb line 
	*/
	double Nh ;

	/** radius of circle of the suspension around earth axis
	*/
	double Rhat ;

	/** meridional distance N*(1-e^2)+h
	*/
	double Ne2h ;


	/* product of Nhat and Omega squared, units 1/second squared
	*/
	double NhatO2 ;

	/** length of pendulum cord, meters
	*/
	double l ;

	/* unitless length ration g/l
	*/
	double ghat ;
	double gbarhat ;

	/** geodetic latitude, sine and cosine
	*/
	double slat, clat ;

	/** if 0 the full Lagrangian, 
	* otherwise a set of bits implying various approximations
	*/
	int full ;

	/** if true use equipotentials in the cone approximation, else
	* the standard homogenous potentials fixed at the suspension.
	*/
	bool VCone ;



	FoucPend(const double l, const double lat, const int full, const bool cone, const double h=0., 
		const double g=9.80665, const double Omega=7.292115e-5, const double rho=6378137.0, 
		const double f=1/298.257223563) ;

	void tableTraject(double xStart[2], double yStart[2], double durat, double dT, int Nsampl, int deg,int rk) const ;

	void sph2Cart(const double phi, const double lambda, double xyz[3]) const ;

	void restPos(double & phi, double & lambda) const ;

protected:
	void timeDerivs(std::vector<double> & xdot, std::vector<double> & ydot, const int deg) const ;
	void stepPred(const double deltaT, std::vector<double> &xdot, std::vector<double>&ydot, const int deg) const ;
	void stepPredRK(const double deltaT, std::vector<double> &xdot, std::vector<double>&ydot, const int deg) const ;
	void snapshot(const std::vector<double> &xdot, const std::vector<double>&ydot, const double T) const ;
	double alpha(const std::vector<double> &xdot, const std::vector<double>&ydot,const int i) const ;
	double E(const std::vector<double> &xdot, const std::vector<double>&ydot,
		const bool localK, const bool redu=true) const ;

private:
} ;


==> anc/Makefile <==
# compile the main source code
foucPend: foucPend.cxx FoucPend.cxx FoucPend.h
	$(CXX) -o $@ -O2 foucPend.cxx FoucPend.cxx -lm

# optional program that calculates the DFT
fft: fft.cxx
	$(CXX) -o $@ -O2 fft.cxx -lm -lfftw3
	
# generate the file test4 with a duration of 14 thousand seconds,
# printing one step each second, with a Runge-Kutta-Nystrom order 4
# This uses the defaults (i.e. Paris location and string length)
# Pendulum is released at x=0.3 and y=0.4. Step size of the 
# numerical integration is half a second and each step is printed.
test4: foucPend
	foucPend -x 0.3 -y 0.4 -T 14000 -t 0.5 -s 1 -R 4 > $@

# same as above but with a RKN order 5 version of integrating the DEQ
test5: foucPend
	foucPend -x 0.3 -y 0.4 -T 14000 -t 0.5 -s 1 -R 5 > $@

test6: foucPend
	foucPend -x 0.3 -y 0.4 -T 14000 -t 0.5 -s 1 -R 6 > $@


==> anc/fft.cxx <==
/*!*****************************************************
* @file
* @brief Compute the DFT of a list of real-valued data taken along a column of an ASCII file
*/

#include <unistd.h>
#include <cmath>
#include <iostream>
#include <fstream>
#include <sstream>
#include <regex.h>

#include "fftw3.h"

using namespace std ;

void usage(char *argv0)
{
	cout << "usage: " << argv0 << " -i 0basefirstsample -d deltaT -N Nsamples" << endl ;
}

/*!*************************************
* @brief Classify the input line as comment or non-comment.
*
* @param inpli The input line
* @param preg The regular expression that flags comment lines.
* @author R. J. Mathar
*/
bool isComment(const string inpli, const regex_t & preg)
{
	if ( regexec(&preg,inpli.c_str(),0,0,0) == 0) 
		return true ;
	else
		return false ;
} /* isComment */


/**
* @brief Extract floating point vector from a column of an ASCII file.
* Download data from a column (along a set of rows) in an ASCII file.
* Rows that start with white space and a sharp (#) are treated as comments
*  and skipped.
* @param[out] vals on return the values of the ASACII file
* @param[in] samp Desired number of data to be extracted.
* @param[in] iStrt The number of data lines (i.e. lines that are not comments)
*            to be skipped before start filling vals[]
* @param[in] k column number in the ASCII file.
*          The leftmost column is k=0. Columns are separated by white space in each row.
* @param[in] fname file to be sampled. Must be readable at least.
* @return number of samples actually found
*          This may be smaller than samp if the number of rows
*          in the ASCII was smaller (or iStrt too large) than desired.
*/
static int sample( double *vals, const int samp , int iStrt, const int k, const string & fname)
{
	ifstream inf(fname) ;
	/* complain if the file is not readable.
	*/
	if ( !inf)
	{
		cerr << "Cannot open " << fname << endl ;
		return 0 ;
	}

	/* a regular expression characterizing comment lines
	*/
	regex_t preg;
	if ( int rege = regcomp(&preg,"(^[[:space:]]*#)|(^[[:space:]]*$)",REG_NOSUB|REG_EXTENDED) )
	{ 
		char errbuf[257] ;
		regerror(rege,&preg,errbuf,257) ;
		cerr << __FILE__ << " " << __LINE__ << " " << errbuf << endl ;
	}

	/* read the file line by line until EOF.
	*/
	int inIdx =0 ;
	int outIdx =0 ;
	while( !inf.eof() )
	{
		/* one line of the input file
		*/
		string inpli ;
		getline(inf,inpli) ;
		if ( !isComment(inpli,preg) )
		{
			if ( inIdx >= iStrt)
			{
	                        istringstream s(inpli) ;
				string skipst;
				for(int skip=0 ; skip < k ; skip++)
					s>> skipst ;
				s>> vals[outIdx] ;
				outIdx++ ;
			}
			inIdx++ ;
		}
		if ( outIdx >= samp)
			break ;
	}
	regfree(&preg) ;

	/* debug
	for(int i=0 ; i < 10 ; i++)
		cout << i << " " << vals[i] << endl ;
	*/
	return outIdx ;

} /* sample */

/* compute DFT of the vals[0..smap-1]
* @return a pointer to the array of double values
*/
static fftw_complex * doDFT(double *vals , const int nfft)
{
	double *fin = (double*) fftw_malloc(nfft*sizeof(double)) ;

	for(int i=0 ; i < nfft ; i++)
		fin[i] = vals[i] ;

	fftw_complex *fout = (fftw_complex *) fftw_malloc( (nfft/2+1)*sizeof(fftw_complex)) ;
	fftw_plan fp = fftw_plan_dft_r2c_1d(nfft,fin,fout,FFTW_ESTIMATE ) ;
	/* collect the copmlex valued resutls in fout[...][0,1]
	*/
	fftw_execute(fp) ;
	fftw_destroy_plan(fp) ;
	fftw_free(fin) ;
	return fout ;
} /* doDFT */

/**
*/
int main(int argc, char *argv[])
{
	/** index of first non-comment line in the ASCII input
	*/
	int iStrt = 0 ;

	/** step in seconds in the ASCII input file between consecutive samples
	*/
	double dT= 1 ;

	/** number of samples taken
	*/
	int samp= 8192 ;

	string fname ;

	/** 0-based column in the ASCI input
	*/
	int k=0 ;

	/* option character
	*/
	char oc ;

	while (  (oc=getopt(argc,argv,"N:i:d:k:f:")) != -1 )
	{
		switch(oc)
		{
		case 'N' :
			samp = atoi( optarg) ;
			break ;
		case 'd' :
			dT = atof( optarg) ;
			break ;
		case 'f' :
			fname = string(optarg) ;
			break ;
		case 'i' :
			iStrt = atoi( optarg) ;
			break ;
		case 'k' :
			k = atoi( optarg) ;
			break ;
		case '?' :
			std::cerr << "Invalid command line option " << optopt << std::endl ;
			usage(argv[0]) ;
			return 1 ;
			break ;
		}
	}

	cout << "# " << fname << " " << iStrt << " (+"  << samp << ")" << endl ;

	double *vals = new double[samp] ;
	/* collect values of the input ASCII file
	*/
	samp = sample(vals, samp, iStrt, k, fname) ;

	/* execute the 1D real-to-complex DFT
	*/
	fftw_complex * fout = doDFT(vals,samp) ;

	/* print values on the frequeny axis
	* First the integer as used in the DFT output vector
	* Second the frequency in Hz
	* 3rd the real component of the spektrum
	* 4th the imaginary component of the spektrum
	* 5th the absolute value of the spektrum
	*/
	for(int f=0 ; f < samp/2 ; f++)
	{
		double fmag = dT*hypot(fout[f][0],fout[f][1]) ;
		cout << f << " " << f/(samp*dT) << " " << dT*fout[f][0] << " " << dT*fout[f][1] << " " << fmag << endl ;
	}

	/* clean up memory allocated above and within the doDFT() function
	*/
	fftw_free(fout) ;
	delete []vals ;
	return 0 ;
} /* main */


==> anc/foucPend.cxx <==
/*!*****************************************************
* @file
* @brief foucPend tabulates the trajectory of a Foucault Pendulum as a function of time.
*
*/

#include <unistd.h>
#include <cmath>
#include <iostream>

#include "FoucPend.h"

using namespace std ;

void usage(char *argv0)
{
	cout << "usage: " << argv0 << " [-x xCartes] [-y yCartes] [-l cordlength] [-v veloc] [-L geolatdeg] [-T timedurat] [-t timestep] [-s samplskip] [-g accg] [-V] [-O Omega] [-f invflat] [-h geoalt] [-r earthmajRad] [-R diffEqord] [-a approxFlags]" << endl ;
}

/**
*/
int main(int argc, char *argv[])
{
	/** acceleration by gravitation in meters per second squared. Default
	* is the normal acceleration on the Earth's surface
	* Would be 1.62 on the Moon.
	*/
	double g = 9.80665 ;

	/** altitude above geoid in meters
	*/
	double h=0.0 ;

	/** WGS nominal angular earth rotation speed in radians per seconds
	* For the moon (supposing it always faces the earth) this would be 2pi per 27.3 days,
	* or 2.66e-6.
	*/
	double Omega = 7.292115e-5 ;

	/** WGS84 semi major axis of planet, meters.
	* Would be 1738100 for the Moon.
	*/
	double rho = 6378137.0 ;

	/** inverse flatting factor of the ellipsoid.
	* Would be roughly 833 for the Moon.
	*/
	double invf = 298.257223563 ;

	/** length of pendulum cord, meters
	* Default is the "original" at the Paris Pantheon.
	*/
	double l = 67. ;

	/** geodetic latitude, degrees, in the range -90 to 90
	* Default is the Pantheon in Paris 48 deg 50 min 46 sec north
	*/
	double lat = 48.846111 ;


	/** start position horizontal cartesian x (east) coordinate, meters
	*/
	double xStart =0.0 ;

	/** start position horizontal cartesian y (north) coordinate, meters
	*/
	double yStart =0.0 ;

	/** start velocity, meters per second
	*/
	double vStart =0.0 ;

	/** number of seconds to monitor/cover in the trajectory
	*/
	double T=24*3600 ;

	/** step width of the FEM updates of the differential equations (seconds)
	*/
	double dT= 0.1 ;

	/** number of samples skipped to trace the output.
	* One snapshot will be printed each samp*dT seconds.
	*/
	int samp=20 ;

	/** if 0 use the full Lagrangian, else
	* a set of bit-wise flags for various possible approximations
	* instead of using the full Lagrangian.
	* Currently only fullLag=0, 1, 2, 3 are implemented.
	*/
	int fullLag=0 ;

	/** if true use the potential where a term proportional to cos^2(lambda)
	* is added to adapt better to the constant energy surfaces in the intertial frame
	*/
	bool VCone=false ;

	/* degree of approximating the time derivatives the predictor method
	*/
	int deg =4 ;

	/* Runge-Kutta if non-zero
	*/
	int rk=4 ;

	/* option character
	*/
	char oc ;

	while (  (oc=getopt(argc,argv,"L:T:O:a:d:f:g:h:l:p:r:s:t:v:x:y:R:")) != -1 )
	{
		switch(oc)
		{
		case 'L' :
			lat = atoi( optarg) ;
			break ;
		case 'T' :
			T = atof( optarg) ;
			break ;
		case 'O' :
			Omega = atof( optarg) ;
			break ;
		case 'R' :
			rk = atoi( optarg) ;
			break ;
		case 'a' :
			fullLag = atoi(optarg) ;
			break ;
		case 'd' :
			deg = atoi(optarg) ;
			break ;
		case 'f' :
			invf = atof(optarg) ;
			break ;
		case 'g' :
			g = atof(optarg) ;
			break ;
		case 'h' :
			h = atof(optarg) ;
			break ;
		case 'l' :
			l = atof(optarg) ;
			break ;
		case 'r' :
			rho = atof(optarg) ;
			break ;
		case 's' :
			samp = atoi( optarg) ;
			break ;
		case 't' :
			dT = atof( optarg) ;
			break ;
		case 'v' :
			vStart = atof( optarg) ;
			break ;
		case 'x' :
			xStart = atof( optarg) ;
			break ;
		case 'y' :
			yStart = atof( optarg) ;
			break ;
		case '?' :
			std::cerr << "Invalid command line option " << optopt << std::endl ;
			usage(argv[0]) ;
			return 1 ;
			break ;
		}
	}

	if ( xStart*xStart + yStart*yStart > l*l)
	{
		std::cerr << "Start x " << xStart << " and y " << yStart << " too large compared with length " << l << endl ;
		return 1 ;
	}

	/* reduce start conditions (place and velocity)
	* to the angular phi and lambda parameters.
	* x^2+y^2+z^2=l^2. Restrict sign of  z such that it stays below the suspension.
	*/
	double zStart = -sqrt(l*l-xStart*xStart -yStart*yStart) ;

	/* phi and dot phi in radians at start
	*/
	double phiStart[2] ;
	/* lambda and dot lambda in radians at start
	*/
	double lamStart[2] ;
	double xhatStart[2] ;
	double yhatStart[2] ;

	/* z=-l* cos(phi) 
	*/
	phiStart[0] = acos(-zStart/l) ;
	lamStart[0] = atan2(yStart,xStart) ;

	/* conditions on the velocity is (i) that it's orthogonal to the
	* position; (ii) further we allow trajectories only to start at the
	* upper/maximum angle phi, so dot phi=0 initially. The sign of vStart is still considered
	* as two choices of starting direction.
	* v^2=l^2*(dot lambda ^2 *sin^2 phi+dot phi^2) at dot phi=0.
	*/
	phiStart[1] = 0.0 ;
	lamStart[1] = vStart/(l*sin(phiStart[0])) ;

	/* internal solution uses a system of diff equations; all lengths scaled by l
	*/
	xhatStart[0] = xStart/l ;
	yhatStart[0] = yStart/l ;
	vStart /= l ;
	/* xhatStart[1]^2+yhatStart[1]^2=vStart^2
	* and xhatStart[0]*xhatStart[1]+yhatStart[0]*yhatStart[1]=0 becuas zhatSTart[1]=0
	*/
	const double vlamStart = lamStart[0]+M_PI_2 ;
	xhatStart[1] = vStart*cos(vlamStart) ;
	yhatStart[1] = vStart*sin(vlamStart) ;

	cout << "# "  ;
	for(int i=0 ; i < argc ; i++)
		cout << " " << argv[i] ;
	cout << endl ;
	cout << "# start x " << xStart << " y " << yStart << " z " << zStart << endl ;
	cout << "# start phi " << phiStart[0]*D2R <<  " deg " << endl ;
	cout << "# start lambda " << lamStart[0]*D2R <<  " deg " << endl ;
	cout << "# start lambda dot " << lamStart[1]*D2R <<  " deg/s " << endl ;
	cout << "# T x y z X Y Z phi lambda v"<<endl ;

	FoucPend p(l,lat/D2R,fullLag,VCone,h,g,Omega,rho,1.0/invf) ;

	p.tableTraject(xhatStart, yhatStart, T,dT, samp,deg,rk) ;
	return 0 ;
} /* main */

